A CMB Search for the Neutrino Mass Mechanism and its Relation to the $H_0$ Tension

The majoron, a pseudo-Goldstone boson arising from the spontaneous breaking of global lepton number, is a generic feature of many models intended to explain the origin of the small neutrino masses. In this work, we investigate potential imprints in the Cosmic Microwave Background (CMB) arising from massive majorons, should they thermalize with neutrinos after Big Bang Nucleosynthesis via inverse neutrino decays. We show that Planck2018 measurements of the CMB are currently sensitive to neutrino-majoron couplings as small as $\lambda \sim 10^{-13}$, which if interpreted in the context of the type-I seesaw mechanism correspond to a lepton number symmetry breaking scale $v_L \sim \mathcal{O}(100) \, {\rm GeV}$. Additionally, we identify parameter space for which the majoron-neutrino interactions, collectively with an extra contribution to the effective number of relativistic species $N_{\rm eff}$, can ameliorate the outstanding $H_0$ tension.

==> anc/Majoron_Planck_Bound.dat <==
# Planck Legacy bound on the Neutrino-Majoron Coupling Strenght at 95% CL
# Escudero & Witte, 1909.04044, EPJC 80 (2020) 4 294
# m_phi (eV)   lambda       
1.0000000E-01  8.6734315E-13
1.0864433E-01  7.9507083E-13
1.1803591E-01  7.3901089E-13
1.2823933E-01  6.8690370E-13
1.3932476E-01  6.3847055E-13
1.5136845E-01  5.9979825E-13
1.6445325E-01  5.6571957E-13
1.7866913E-01  5.3357714E-13
1.9411389E-01  5.0531084E-13
2.1089373E-01  4.8835948E-13
2.2912409E-01  4.7197678E-13
2.4893034E-01  4.5614365E-13
2.7044870E-01  4.3824390E-13
2.9382719E-01  4.1943328E-13
3.1922659E-01  4.0143007E-13
3.4682159E-01  3.8402856E-13
3.7680200E-01  3.6397917E-13
4.0937402E-01  3.4497653E-13
4.4476167E-01  3.2696597E-13
4.8320835E-01  3.1136484E-13
5.2497849E-01  2.9800022E-13
5.7035937E-01  2.8520924E-13
6.1966313E-01  2.7296728E-13
6.7322887E-01  2.6243087E-13
7.3142501E-01  2.5239394E-13
7.9465182E-01  2.4274089E-13
8.6334416E-01  2.3263000E-13
9.3797450E-01  2.2156223E-13
1.0190561E+00  2.1102103E-13
1.1071467E+00  2.0098134E-13
1.2028522E+00  1.8844389E-13
1.3068307E+00  1.7601273E-13
1.4197975E+00  1.6440162E-13
1.5425295E+00  1.5373840E-13
1.6758709E+00  1.4429835E-13
1.8207388E+00  1.3543795E-13
1.9781295E+00  1.2712161E-13
2.1491255E+00  1.2131684E-13
2.3349031E+00  1.1667696E-13
2.5367399E+00  1.1221453E-13
2.7560241E+00  1.0850100E-13
2.9942640E+00  1.0903118E-13
3.2530981E+00  1.0956396E-13
3.5343067E+00  1.1009934E-13
3.8398240E+00  1.1277655E-13
4.1717511E+00  1.1726132E-13
4.5323711E+00  1.2192444E-13
4.9241643E+00  1.2677385E-13
5.3498255E+00  1.3310663E-13
5.8122822E+00  1.3975574E-13
6.3147152E+00  1.4673701E-13
6.8605801E+00  1.5506184E-13
7.4536315E+00  1.6520604E-13
8.0979481E+00  1.7601388E-13
8.7979617E+00  1.8752877E-13
9.5584867E+00  2.0065545E-13
1.0384754E+01  2.1482704E-13
1.1282447E+01  2.2999952E-13
1.2257739E+01  2.4433630E-13
1.3317339E+01  2.5529422E-13
1.4468534E+01  2.6674358E-13
1.5719242E+01  2.7870642E-13
1.7078065E+01  2.9445371E-13
1.8554350E+01  3.1219146E-13
2.0158250E+01  3.3099772E-13
2.1900796E+01  3.5059845E-13
2.3793973E+01  3.6991077E-13
2.5850803E+01  3.9028689E-13
2.8085433E+01  4.1178541E-13
3.0513231E+01  4.3853662E-13
3.3150896E+01  4.6950892E-13
3.6016570E+01  5.0266869E-13
3.9129962E+01  5.4079641E-13
4.2512486E+01  6.1686875E-13
4.6187406E+01  7.0364198E-13
5.0179999E+01  8.0262136E-13
5.4517725E+01  9.6278233E-13
5.9230418E+01  1.2106736E-12
6.4350492E+01  1.5223903E-12
6.9913163E+01  1.9143659E-12
7.5956689E+01  2.6056663E-12
8.2522637E+01  3.5596452E-12
8.9656168E+01  4.8628923E-12
9.7406346E+01  6.5922919E-12
1.0582647E+02  8.8319452E-12
1.1497447E+02  1.1832494E-11
1.2491324E+02  1.5852444E-11
1.3571116E+02  2.1851642E-11
1.4744248E+02  3.0291655E-11
1.6018790E+02  4.1991552E-11
1.7403507E+02  5.8757312E-11
1.8907924E+02  8.4279090E-11
2.0542388E+02  1.2088649E-10
2.2318140E+02  1.7339464E-10
2.4247395E+02  2.7143693E-10
2.6343420E+02  4.4010017E-10
2.8620633E+02  9.1647762E-10
3.1094695E+02  5.4269802E-09
3.3782624E+02  8.0803886E-07
3.6702906E+02  1.7086196E-03

